Do Hertzsprung-Gap Stars Show Any Chemical Anomaly?

With an aim to investigate how the surface abundances of intermediate-mass stars off the main sequence (evolving toward the red-giant stage) are affected by the evolution-induced envelope mixing, we spectroscopically determined the abundances of Li, C, N, O, and Na for selected 62 late A through G subgiants, giants, and supergiants, which are often called "Hertzsprung-gap stars," by applying the synthetic spectrumfitting technique to Li I 6708, C I 5380, N I 7460, O I 6156-8, and Na I 6161 lines. A substantially large star-to-star dispersion (> 2 dex) was confirmed for the Li abundances, indicating that this vulnerable element can either suffer significant depletion before the red-giant stage or almost retain the primordial composition. Regarding C, N, O, and Na possibly altered by dredge-up of nuclear-processed products, their abundances turned out to show considerable scatter. This suggests that these abundance results are likely to suffer appreciable uncertainties, the reason for which is not clear but might be due to some kind of inadequate modeling for the atmospheric structure. Yet, paying attention to the fact that the relative abundance ratios between C, N, and O should be more reliable (because systematic errors may be canceled as lines of similar properties are used for these species), we could confirm a positive correlation between [O/C] (ranging from ~0 to ~+0.5 dex) and [N/C] (showing a larger spread from ~0 to ~+1 dex), which is reasonably consistent with the theoretical prediction. This observational detection of C deficiency as well as N enrichment in our program stars manifestly indicates that the dredge-up of H-burning product can take place before entering the red-giant stage, with its extent differing from star to star.

==> anc/ReadMe.txt <==
================================================================================
Keywords: 
stars: abundances 
stars: atmospheres 
stars: chemically peculiar 
stars: evolution 
stars: late-type 

Abstract:

The file (tableE.dat) in this directory constitute the on-line material (electronic 
table) for the paper "Do Hertzsprung-Gap Stars Show Any Chemical Anomaly? 
(Y. Takeda, G. Jeong, and I. Han)", which includes the data of fundamental stellar 
parameters and the resulting abundances of Li,C, N, O, and Na for the 62 program stars. 

File Summary:
--------------------------------------------------------------------------
FileName  Lrecl Records   Explanations
--------------------------------------------------------------------------
ReadMe.txt  ...   ...  This file
tableE.dat  240    62  Data of fundamental stellar parameters and abundances
--------------------------------------------------------------------------

Description: "tableE.dat"
--------------------------------------------------------------------------
This file comprises 62 lines of data, each corresponding to the targets 
of this study, respectively. Included data in each line are: fundamental 
stellar data (e.g., catalogue number, spectral type, atmospheric parameters, 
projected rotational velocity), and the results of abundance analysis 
(equivalent widths, non-LTE corrections, and non-LTE abundances)
for Li 6708, C I 5380, N I 7468, O I 6156-8, and Na 6161 lines).
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  6  I6    ---      HD      HD number (Henry Draper Catalogue)
   7- 13  I7    ---      HIP     HIP number(Hipparcos Catalogue)
  14- 20  F7.2  dex      LogL    log(L/Lsun) (L: bolometric luminosity)
  21- 26  F6.2  dex     e(LogL)  error of logL
  27- 33  F7.2  Msun     mass    stellar mass
  34- 39  F6.2  Msun    e(mass)  error of mass
  40- 46  I7     K       Teff    effective temperature
  47- 51  I5     K      e(Teff)  error of Teff
  52- 58  F7.2  dex      Logg    log surface gravity (cgs unit)           
  59- 64  F6.2  dex     e(Logg)  error of Logg        
  65- 71  F7.1  km/s     vt      microturbulence        
  72- 78  F7.1  km/s     vsini   projected rotational velocity 
  79- 85  F7.2  dex     [Fe/H]   Fe abundance from 6145-6166A fitting (relative to Procyon)^(*)
  86- 91  F7.2  dex    e([Fe/H]) error of [Fe/H] (evaluated from Fe II 6149)
  92- 98  F7.1  mA       EW(Li)  equivalent width of Li I 6708  
  99-105  F7.2  dex     del(Li)  non-LTE correction for Li I 6708
 106-112  F7.2  dex      A(Li)   non-LTE Li abundance from Li I 5380^(#)
 113-118  F6.2  dex    e(A(Li))  error of A(Li)
 119-125  F7.1  mA       EW(C)   equivalent width of C I 5380  
 126-132  F7.2  dex     del(C)   non-LTE correction for C I 5380
 133-139  F7.2  dex     [C/H]    non-LTE C abundance from C I 5380 (relative to Procyon)^(*)
 140-145  F6.2  dex    e([C/H])  error of [C/H]
 146-152  F7.1  mA       EW(N)   equivalent width of N I 7468  
 153-159  F7.2  dex     del(N)   non-LTE correction for N I 7468
 160-166  F7.2  dex     [N/H]    non-LTE N abundance from N I 7468 (relative to Procyon)^(*)
 167-172  F6.2  dex    e([N/H])  error of [N/H]
 173-179  F7.1  mA       EW(O)   equivalent width of O I 6156-8  
 180-186  F7.2  dex     del(O)   non-LTE correction for O I 6156-8
 187-193  F7.2  dex     [O/H]    non-LTE O abundance from O I 6156-8 (relative to Procyon)^(*)
 194-199  F6.2  dex    e([O/H])  error of [O/H]
 200-206  F7.1  mA       EW(Na)  equivalent width of Na I 6161  
 207-213  F7.2  dex     del(Na)  non-LTE correction for Na I 6161
 214-220  F7.2  dex     [Na/H]   non-LTE Na abundance from Na I 6161 (relative to Procyon)^(*)
 221-226  F6.2  dex    e([Na/H]) error of [Na/H]
 229-240  A12   ---     SpType   spectral type (from Hipparcos catalogue)
-----------------------------------------------------------------------------
[Notes]

^(*)
[Fe/H], [C/H], [N/H], [O/H], [Na/H] are the differential non-LTE abundances relative to 
the standard star Procyon (=HD 62421); for example, [C/H] = A(C)_star - A(C)_procyon. 
Here, the reference non-LTE abundances of A_Procyon (derived with the same atomic data) are
7.47 (Fe), 8.70 (C), 8.10 (N), 8.83 (O), and 6.29 (Na).

^(#)
A is the logarithmic number abundance 
(relative to H) expressed in the usual normalization of A(H) = 12.00.


==> anc/tableE.dat <==
000571    841   3.20  0.14   5.42  0.47   6995  443   2.30  0.15    5.7   53.9  -0.54  0.11    0.0   9.99  99.99  9.99   78.5  -0.06  -0.42  0.08   70.7  -0.27  -0.08  0.22   90.4  -0.06  -0.41  0.21   34.0  -0.07   0.07  0.21  F2II        
006130   4962   3.52  0.28   6.54  1.22   7616  668   2.22  0.29    4.8   16.2  -0.09  0.30    0.0   9.99  99.99  9.99   73.7  -0.07  -0.30  0.27  111.0  -0.42   0.03  0.19  142.7  -0.10  -0.34  0.15   26.4  -0.08   0.34  0.48  F0II        
006210   5021   1.45  0.07   1.97  0.09   5983  196   3.34  0.08    8.5   46.1  -0.31  0.07    0.0   9.99  99.99  9.99   51.5  -0.03  -0.10  0.11    6.0  -0.10  -0.38  0.17    8.3  -0.01  -0.57  0.21   44.0  -0.06  -0.24  0.10  F6V         
007034   5544   2.23  0.11   2.97  0.18   7349  475   3.10  0.13    4.4  109.2  -0.03  0.18    0.0   9.99  99.99  9.99   38.0  -0.04  -0.65  0.08  143.6  -0.42   0.58  0.25  136.2  -0.05  -0.11  0.22    0.0   9.99  99.99  9.99  F0V         
008890  11767   3.43  0.09   6.50  0.38   5741  235   1.81  0.10    4.4   12.0  -0.14  0.27    0.0   9.99  99.99  9.99   72.3  -0.09  -0.20  0.15   41.8  -0.22   0.33  0.21   58.4  -0.06   0.09  0.20   68.8  -0.08  -0.02  0.14  F7:Ib-IIv SB
020902  15863   3.65  0.08   7.35  0.37   6389  235   1.83  0.08    5.6   19.6  -0.16  0.26    0.0   9.99  99.99  9.99   85.5  -0.07  -0.39  0.10   89.3  -0.29   0.28  0.18  112.3  -0.07  -0.08  0.18   51.9  -0.08   0.05  0.08  F5Ib        
022211  16695   1.63  0.09   2.27  0.12   5720  179   3.14  0.09    6.4   94.8  -0.15  0.11   22.2   0.05   1.93  0.17   79.2  -0.04   0.30  0.14   16.5  -0.11   0.28  0.17    0.0   9.99  99.99  9.99    0.0   9.99  99.99  9.99  G0          
023230  17529   2.96  0.07   4.71  0.20   6728  226   2.42  0.07    4.3   45.0  -0.17  0.21    5.2  -0.05   1.97  0.15   70.7  -0.06  -0.40  0.08   55.4  -0.24  -0.03  0.15   95.8  -0.06  -0.20  0.17   36.7  -0.08  -0.01  0.07  F5IIvar     
025291  19018   3.76  0.29   7.65  1.57   7677  649   2.06  0.30    4.9    7.6  -0.17  0.30    0.0   9.99  99.99  9.99   74.2  -0.07  -0.27  0.32  113.5  -0.44  -0.01  0.17  145.1  -0.11  -0.37  0.14   28.3  -0.08   0.45  0.50  F0II        
026553  19823   3.06  0.15   5.00  0.45   6767  352   2.35  0.15    3.2    6.3  -0.58  0.14    0.0   9.99  99.99  9.99   28.4  -0.04  -0.92  0.06  129.8  -0.45   0.68  0.26  193.5  -0.09   0.26  0.26    9.7  -0.07  -0.63  0.13  A4III       
032655  23799   2.25  0.16   3.08  0.31   6548  274   2.90  0.17    4.5   29.0  -0.10  0.18    2.7  -0.04   1.61  0.22   77.4  -0.06  -0.11  0.13   43.1  -0.24   0.10  0.20  106.8  -0.06   0.21  0.21   27.1  -0.08  -0.20  0.10  F2IIp...    
038529  27253   0.79  0.06   1.46  0.06   5320  114   3.67  0.06    1.5    6.6   0.15  0.23    0.0   9.99  99.99  9.99   27.7  -0.02   0.23  0.10    4.5  -0.05   0.25  0.14   15.8   0.00   0.47  0.12   93.9  -0.10   0.20  0.18  G4V         
038558  27338   3.33  0.20   5.80  0.74   7579  571   2.34  0.21    5.0   25.4  -0.31  0.21    0.0   9.99  99.99  9.99   87.6  -0.07  -0.21  0.20   34.0  -0.26  -0.64  0.14  127.6  -0.09  -0.38  0.14   15.5  -0.08   0.04  0.39  F0III       
045412  30827   3.19  0.32   5.60  1.10   5694  208   1.98  0.32    4.7   13.1  -0.26  0.24    0.0   9.99  99.99  9.99   82.0  -0.09  -0.03  0.18   69.9  -0.25   0.80  0.24   95.3  -0.06   0.49  0.22   65.8  -0.07  -0.08  0.13  F5.5Ibv     
050018  33041   1.88  0.08   2.51  0.11   6660  222   3.21  0.08    2.8  146.1  -0.02  0.22    0.0   9.99  99.99  9.99   63.6  -0.06  -0.12  0.10   78.2  -0.31   0.63  0.18  110.7  -0.04   0.31  0.17    0.0   9.99  99.99  9.99  F2V         
050420  33269   2.51  0.12   3.56  0.26   7229  291   2.87  0.13    4.0   29.0  -0.26  0.14    0.0   9.99  99.99  9.99   53.6  -0.04  -0.50  0.04   65.6  -0.27  -0.02  0.14  105.5  -0.05  -0.26  0.13   28.7  -0.08   0.07  0.14  A9III       
057749  35749   2.33  0.09   3.21  0.19   6803  230   2.90  0.09    3.0   41.4   0.04  0.26    3.4  -0.05   1.87  0.17   60.6  -0.06  -0.31  0.10   75.9  -0.32   0.37  0.17  112.8  -0.06   0.09  0.19   41.4  -0.09   0.14  0.07  F3IV        
059881  36641   2.55  0.08   3.63  0.16   7332  258   2.86  0.08    4.4   59.1  -0.12  0.17    0.0   9.99  99.99  9.99   74.5  -0.05  -0.31  0.05   76.9  -0.29   0.03  0.12  165.3  -0.07  -0.04  0.10   21.8  -0.07  -0.02  0.14  F0III       
072779  42133   1.97  0.11   2.78  0.16   5596  143   2.86  0.11   10.0   98.6  -0.31  0.08  204.1   0.02   2.92  0.15    0.0   9.99  99.99  9.99    6.6  -0.09  -0.19  0.17    0.0   9.99  99.99  9.99   36.6  -0.04  -0.52  0.08  G0III       
077601  44613   1.71  0.08   2.30  0.11   6216  220   3.22  0.08    6.9  142.6   0.08  0.15    0.0   9.99  99.99  9.99   29.0  -0.03  -0.53  0.10   62.0  -0.19   0.63  0.18   46.8  -0.02   0.05  0.17    0.0   9.99  99.99  9.99  F6II-III    
082210  46977   1.17  0.09   1.88  0.10   5294  188   3.39  0.10    4.8    8.6  -0.41  0.12    9.8   0.14   1.21  0.21    9.2  -0.01  -0.54  0.14    0.0   9.99  99.99  9.99    9.8   0.00   0.12  0.19   75.5  -0.04  -0.27  0.13  G4III-IV    
082543  46840   1.63  0.10   2.26  0.13   5742  177   3.15  0.10    4.9    6.9  -0.26  0.11   22.7   0.05   1.96  0.17   29.4  -0.03  -0.30  0.11    2.9  -0.09  -0.57  0.16   29.7  -0.01   0.19  0.15   71.0  -0.06  -0.05  0.11  F7IV-V      
088759  50286   1.77  0.12   2.36  0.18   6518  327   3.25  0.13    7.8   90.3  -0.36  0.07   70.9  -0.06   3.06  0.24   69.6  -0.04  -0.15  0.13   13.2  -0.15  -0.41  0.21   32.1  -0.03  -0.35  0.23    0.0   9.99  99.99  9.99  F2          
100418  56364   1.72  0.12   2.39  0.17   5847  186   3.12  0.12    2.0   32.9  -0.11  0.27    0.0   9.99  99.99  9.99   59.8  -0.06   0.22  0.15   13.7  -0.13   0.12  0.17   55.4  -0.01   0.51  0.18   50.1  -0.08  -0.09  0.12  F8/G0Ib/II  
104452  58661   1.71  0.10   2.41  0.13   5608  169   3.06  0.10    8.4   58.8  -0.30  0.09    0.0   9.99  99.99  9.99   40.0  -0.02  -0.14  0.11    0.0   9.99  99.99  9.99    0.0   9.99  99.99  9.99   71.0  -0.05  -0.18  0.10  G0II        
111812  62763   1.89  0.09   2.69  0.14   5554  216   2.91  0.10    7.8   64.6  -0.39  0.10  122.3   0.07   2.64  0.22   34.0  -0.03  -0.24  0.14    0.0   9.99  99.99  9.99    0.0   9.99  99.99  9.99   58.6  -0.05  -0.30  0.13  G0III       
111892  62819   1.36  0.09   1.89  0.09   5903  189   3.40  0.09    1.2   36.3   0.08  0.29    6.2   0.03   1.51  0.18   46.5  -0.04   0.12  0.13    8.0  -0.10  -0.12  0.18   50.3  -0.01   0.51  0.17   46.0  -0.08  -0.09  0.11  F8          
117566  65595   1.57  0.09   2.34  0.12   5327  191   3.10  0.10    2.2   11.1  -0.19  0.21    0.0   9.99  99.99  9.99   18.4  -0.02  -0.27  0.15    3.0  -0.07  -0.18  0.22   13.6   0.00   0.18  0.20   75.2  -0.07  -0.09  0.16  G2.5IIIb    
126868  70755   1.15  0.08   1.79  0.08   5511  160   3.46  0.08    5.3   16.5  -0.31  0.09   97.8   0.08   2.49  0.17   23.8  -0.02  -0.18  0.11    0.0   9.99  99.99  9.99    0.0   9.99  99.99  9.99   59.5  -0.04  -0.29  0.10  G2III       
128563  71510   1.11  0.10   1.63  0.10   5927  191   3.59  0.10    0.3   27.9   0.23  0.17   15.3   0.03   1.93  0.17   54.2  -0.04   0.33  0.13   12.5  -0.10   0.11  0.17   48.3  -0.01   0.53  0.17   58.8  -0.11   0.17  0.10  F8          
133002  72573   0.99  0.09   1.58  0.10   5599  220   3.60  0.10    2.3    6.6  -0.33  0.14    0.0   9.99  99.99  9.99   10.7  -0.01  -0.56  0.14    2.6  -0.06  -0.33  0.21   10.3   0.00  -0.05  0.19   50.8  -0.06  -0.24  0.14  F9V         
141714  77512   1.59  0.07   2.38  0.09   5284  140   3.07  0.07    4.8    7.7  -0.42  0.10    8.7   0.14   1.15  0.16   14.1  -0.02  -0.44  0.10    1.3  -0.06  -0.54  0.21   11.1   0.00   0.08  0.15   73.3  -0.04  -0.28  0.10  G5III-IV    
148317  80543   1.08  0.08   1.66  0.09   5649  174   3.54  0.09    0.3    6.0   0.28  0.17  155.3   0.01   2.98  0.17   35.3  -0.03   0.14  0.13    8.9  -0.08   0.17  0.17   16.2   0.00   0.13  0.15   59.1  -0.09   0.04  0.10  G0III       
148743  80840   3.80  0.41   7.91  2.33   7581  569   2.01  0.42    7.2   14.6  -0.15  0.27    0.0   9.99  99.99  9.99   58.1  -0.06  -0.48  0.26  195.2  -0.51   0.32  0.21  216.1  -0.12  -0.17  0.17   15.6  -0.07   0.10  0.42  A7Ib        
149662  81318   1.30  0.10   1.80  0.10   6192  245   3.52  0.11    4.3  140.1   0.30  0.23    0.0   9.99  99.99  9.99   91.7  -0.05   0.38  0.16   77.2  -0.20   1.03  0.23   90.8  -0.01   0.60  0.20    0.0   9.99  99.99  9.99  F2          
151043  81219   1.05  0.10   1.61  0.10   5713  233   3.58  0.10    3.8   11.7  -0.09  0.14    0.0   9.99  99.99  9.99   42.9  -0.03   0.13  0.16    9.5  -0.08   0.19  0.21   31.4   0.00   0.40  0.20   67.1  -0.06  -0.08  0.14  F8          
151070  81933   1.58  0.12   2.15  0.17   5977  206   3.25  0.12    2.9   21.5  -0.09  0.19    6.6   0.02   1.59  0.18   34.4  -0.03  -0.25  0.12    0.0   9.99  99.99  9.99   55.5  -0.01   0.41  0.18   60.1  -0.08   0.03  0.12  F5III       
154319  83114   1.30  0.10   1.98  0.11   5445  206   3.33  0.11    1.1    6.3   0.15  0.28    0.0   9.99  99.99  9.99   30.4  -0.03   0.08  0.17    9.7  -0.08   0.39  0.22   14.5   0.00   0.19  0.20   71.7  -0.09   0.06  0.16  K0          
158170  85474   1.43  0.08   1.94  0.09   6069  208   3.39  0.09    2.4    8.4   0.02  0.25    0.0   9.99  99.99  9.99   55.0  -0.04   0.10  0.13   33.2  -0.17   0.56  0.18   62.3  -0.01   0.46  0.17   62.3  -0.09   0.13  0.12  F5IV        
159026  85688   2.31  0.11   3.25  0.21   6174  175   2.75  0.11    4.8  155.1  -0.03  0.20    0.0   9.99  99.99  9.99   87.8  -0.07   0.06  0.12  133.0  -0.32   1.20  0.21   88.3  -0.04   0.31  0.15   25.5  -0.07  -0.38  0.09  F6III       
160365  86373   1.55  0.08   2.09  0.11   6083  186   3.30  0.08    9.3   94.2  -0.31  0.06  117.6  -0.02   3.00  0.16    0.0   9.99  99.99  9.99   18.7  -0.12   0.06  0.14   17.3  -0.01  -0.32  0.17   17.7  -0.06  -0.62  0.09  F6III       
164136  87998   3.03  0.10   4.92  0.31   6738  211   2.37  0.11    4.5   31.7  -0.64  0.09    2.9  -0.05   1.72  0.18   65.6  -0.05  -0.47  0.07   47.9  -0.23  -0.14  0.13   71.9  -0.05  -0.38  0.14   33.6  -0.07  -0.06  0.07  F2II        
164507  88217   0.78  0.06   1.43  0.06   5429  125   3.71  0.06    0.2    5.6   0.28  0.14    0.0   9.99  99.99  9.99   20.4  -0.02  -0.03  0.10    1.9  -0.05  -0.33  0.15    4.6   0.00  -0.24  0.15   66.8  -0.09   0.03  0.09  G5IV        
164613  87728   2.79  0.11   4.21  0.27   6921  371   2.59  0.12    4.3   41.9  -0.22  0.18    0.0   9.99  99.99  9.99   65.2  -0.05  -0.44  0.08   57.7  -0.25  -0.05  0.21  109.5  -0.06  -0.17  0.23   34.8  -0.08   0.04  0.14  F2.5II-III  
164668  88267   2.18  0.10   3.37  0.18   5027  108   2.55  0.10    4.8    9.5  -0.43  0.11  152.3   0.20   2.35  0.14   24.8  -0.03  -0.15  0.10    0.0   9.99  99.99  9.99   17.5  -0.01   0.37  0.12   80.9  -0.03  -0.37  0.09  G5          
168608  89968   3.20  0.19   5.43  0.64   6887  498   2.28  0.20    4.5   18.2   0.18  0.34    0.0   9.99  99.99  9.99   70.2  -0.06  -0.46  0.11   54.4  -0.25  -0.17  0.26   63.2  -0.06  -0.55  0.26   62.6  -0.08   0.36  0.22  F8II        
172365  91499   2.77  0.19   4.32  0.48   5972  320   2.36  0.19    5.2   51.1   0.09  0.29   97.6  -0.03   2.87  0.28   98.2  -0.08   0.09  0.20   41.9  -0.22   0.30  0.27   55.8  -0.05   0.05  0.26   81.8  -0.09   0.16  0.17  F8Ib-II     
174464  92488   3.37  0.33   5.96  1.26   7403  788   2.28  0.34    5.1   20.7  -0.23  0.27    0.0   9.99  99.99  9.99   75.0  -0.06  -0.37  0.20   79.6  -0.33  -0.14  0.27  118.4  -0.08  -0.39  0.25   29.6  -0.07   0.24  0.49  F2Ib        
180583  94685   2.92  0.14   4.69  0.39   6253  246   2.32  0.14    5.3    9.9  -0.16  0.20    0.0   9.99  99.99  9.99   61.3  -0.06  -0.38  0.11   32.9  -0.22  -0.06  0.18   44.0  -0.05  -0.30  0.18   49.8  -0.09   0.00  0.10  F6Ib-II     
185758  96757   2.49  0.07   3.83  0.16   5400  145   2.41  0.08    1.5    8.4   0.02  0.38    0.0   9.99  99.99  9.99   25.6  -0.04  -0.36  0.11   11.5  -0.12   0.20  0.16    7.7  -0.02  -0.41  0.15   81.6  -0.11   0.16  0.18  G0II        
188650  97985   2.92  0.12   4.80  0.34   5645  225   2.16  0.12    8.8    7.7  -0.64  0.08    4.6   0.04   1.22  0.23   41.3  -0.04  -0.47  0.13   10.9  -0.12  -0.25  0.19   20.5  -0.03  -0.30  0.19   72.9  -0.06  -0.12  0.13  Fp          
193370 100122   3.65  0.27   7.39  1.36   6149  338   1.77  0.28    6.2    9.3  -0.17  0.27    0.0   9.99  99.99  9.99   92.3  -0.08  -0.29  0.19   84.3  -0.29   0.38  0.29   90.5  -0.08  -0.05  0.29   69.4  -0.09   0.12  0.13  F5Ib        
194951 100866   3.43  0.36   6.21  1.46   7418  675   2.23  0.36    5.2   20.9  -0.04  0.30    0.0   9.99  99.99  9.99   74.0  -0.06  -0.38  0.20  110.5  -0.39   0.06  0.24  153.8  -0.09  -0.26  0.20   31.2  -0.07   0.28  0.44  F1II        
195295 101076   3.09  0.08   5.13  0.25   6624  264   2.29  0.09    4.9    9.2  -0.15  0.22    1.8  -0.04   1.46  0.19   78.0  -0.06  -0.36  0.10   77.4  -0.28   0.20  0.18  102.4  -0.06  -0.13  0.19   48.6  -0.08   0.11  0.09  F5II        
196755 101916   0.89  0.06   1.51  0.06   5482  127   3.64  0.06    1.5    6.8  -0.06  0.20   10.2   0.10   1.39  0.13   22.6  -0.02  -0.04  0.10    2.1  -0.06  -0.31  0.16    8.9   0.00   0.00  0.13   58.7  -0.06  -0.15  0.11  G5IV+...    
198726 102949   2.90  0.17   4.68  0.46   5974  286   2.27  0.17    4.7   14.7  -0.18  0.22    0.0   9.99  99.99  9.99   77.8  -0.07  -0.10  0.17   65.4  -0.27   0.58  0.26   90.7  -0.06   0.32  0.24   48.5  -0.08  -0.13  0.14  F5Ib        
201078 104185   3.17  0.17   5.44  0.58   6339  344   2.16  0.18    3.6   12.7  -0.07  0.28    2.1  -0.03   1.37  0.25   70.9  -0.08  -0.31  0.16   61.5  -0.29   0.25  0.27   78.2  -0.07  -0.08  0.28   60.1  -0.10   0.18  0.13  F7.5Ib-IIv  
203096 105229   3.25  0.18   5.41  0.62   8251  608   2.54  0.19    5.0   27.2  -0.44  0.24    0.0   9.99  99.99  9.99   74.4  -0.08   0.01  0.38   96.5  -0.45  -0.13  0.08  134.1  -0.11  -0.41  0.06   15.3  -0.10   0.49  0.49  A5IV        
208110 108090   1.83  0.08   2.70  0.12   5309  145   2.89  0.09    2.4    7.1  -0.71  0.11    0.0   9.99  99.99  9.99    9.7  -0.02  -0.69  0.11    0.0   9.99  99.99  9.99    8.8  -0.01  -0.10  0.16   29.8  -0.04  -0.71  0.09  G0IIIs      
210459 109410   2.04  0.09   2.78  0.14   6262  291   2.99  0.10    5.5  143.7  -0.13  0.14  108.1  -0.04   3.14  0.24   49.3  -0.04  -0.31  0.12   62.7  -0.23   0.55  0.23   71.9  -0.03   0.19  0.22   17.2  -0.07  -0.54  0.14  F5III       
213306 110991   3.39  0.12   6.32  0.49   5890  292   1.88  0.13    2.9   13.0   0.38  0.44    0.0   9.99  99.99  9.99   50.7  -0.08  -0.42  0.16   26.4  -0.22  -0.02  0.24   18.5  -0.05  -0.60  0.23   91.2  -0.13   0.36  0.19  G2Ibvar     
220657 115623   1.62  0.09   2.28  0.13   5754  238   3.17  0.10    7.5   77.3  -0.27  0.10   53.9   0.04   2.37  0.22   90.7  -0.04   0.34  0.17   13.0  -0.10   0.12  0.21    0.0   9.99  99.99  9.99   31.9  -0.05  -0.50  0.13  F8IV        

